fmeffects: An R Package for Forward Marginal Effects

Forward marginal effects have recently been introduced as a versatile and effective model-agnostic interpretation method particularly suited for non-linear and non-parametric prediction models. They provide comprehensible model explanations of the form: if we change feature values by a pre-specified step size, what is the change in the predicted outcome? We present the R package fmeffects, the first software implementation of the theory surrounding forward marginal effects. The relevant theoretical background, package functionality and handling, as well as the software design and options for future extensions are discussed in this paper.

==> code/fmeffects.R <==
library(fmeffects)
library(iml)
library(ranger)
library(mlr3verse)
library(ggplot2)

# Colorblind palette:
cbb.palette = c("#000000", "#E69F00", "#56B4E9", "#009E73", "#F0E442", "#0072B2", "#D55E00", "#CC79A7")
# Load data
data(bikes, package = "fmeffects")
# load("data/bikes.rda")

# Example of how one would train a random forest using mlr3:
# ----
# forest = lrn("regr.ranger")
# forest$train(as_task_regr(x = bikes, id = "bikes", target = "count"))
# save(forest, file = "code/forest.Rdata")
# ----

# We load a pre-trained random forest for this reproducible R script:
load("data/forest.rda")

# Univariate FMEs of increasing temperature by 5 degrees Celsius:
effects.univariate.temp = fme(
  model = forest,
  data = bikes,
  features = list("temp" = 5),
  ep.method = "envelope")

summary(effects.univariate.temp)

# Searching for observation associated with largest FME:
fme.data = effects.univariate.temp$results
fme.data$temp = bikes[fme.data$obs.id, "temp"] 
max(fme.data$fme) # FME of 2535 additional bike rentals on this day
obs.id = as.integer(fme.data[which.max(fme.data$fme), "obs.id"])
bikes[obs.id, ]

# Figure 3 (univariate FMEs due to increase in temperature by 5 degrees Celsius):
pfme.temp = plot(effects.univariate.temp)
pfme.temp
# ggsave(pfme.temp, file = "figures/univariate_fme_plot_temp.pdf", width = 5, height = 4)

# Figure 4 (comparison to ICE and PD plot):
mod = Predictor$new(forest, data = bikes)
eff <- FeatureEffect$new(mod, feature = "temp", method = "pdp+ice")
iceplot = eff$plot()
iceplot = ggplot(
  iceplot$data, 
  aes(
    x = temp, y = .value, group = .id, size = .type, color = .type, 
    linetype = .type)) +
  geom_line() +
  scale_size_manual("", labels = c("ICE", "PD"), values = c(0.2, 2)) +
  scale_linetype_manual("", labels = c("ICE", "PD"), values = c("solid", "dashed")) +
  scale_color_manual("", labels = c("ICE", "PD"), values = c(cbb.palette[3], cbb.palette[1])) +
  ylab("Predicted target") +
  theme_bw()
iceplot
# ggsave(iceplot, file = "figures/iceplot.pdf", width = 5, height = 4)

# Figure 5 (univariate FME due to decrease in humidity by 10 percentage points):
effects.univariate.humidity = fme(
  model = forest,
  data = bikes,
  features = list("humidity" = -0.1),
  ep.method = "envelope")

summary(effects.univariate.humidity)

pfme.humidity = plot(effects.univariate.humidity)
pfme.humidity
# ggsave(pfme.humidity, file = "figures/univariate_fme_plot_humidity.pdf", width = 5, height = 4)

# Computing bivariate FMEs of increasing temperature by 5 degrees Celsius
# and lowering humidity by 10 percentage points:
effects.bivariate = fme(
  model = forest,
  data = bikes,
  features = list("temp" = 5, "humidity" = -0.1),
  ep.method = "envelope")

summary(effects.bivariate)

# Figure 6 (bivariate FMEs):
pbiv = plot(effects.bivariate)
pbiv
# ggsave(pbiv, filename = "figures/pbiv.pdf", width = 5, height = 4)

# Figure 7 (comparison to bivariate PD plot):
eff.biv <- FeatureEffect$new(mod, feature = c("temp", "humidity"), method = "pdp")
pdplot.biv = eff.biv$plot() + theme_bw()
pdplot.biv
# ggsave(pdplot.biv, file = "figures/pdplot_bivariate.pdf", width = 5, height = 4)

# Adding NLM computations to bivariate FMEs:
# Note: NLM computations take a while
effects.bivariate.nlm = fme(
  model = forest,
  data = bikes,
  features = list("temp" = 5, "humidity" = -0.1),
  ep.method = "envelope",
  compute.nlm = TRUE)

effects.bivariate.nlm

# Figure 8 (adding NLM visualization to bivariate FME plot):
pbiv.nlm = plot(effects.bivariate.nlm, with.nlm = TRUE)
pbiv.nlm
# ggsave(pbiv.nlm, filename = "figures/pbiv_nlm.pdf", width = 10, height = 4)


# Subsetting linear FMEs

linear.set = effects.bivariate.nlm$results[(effects.bivariate.nlm$results$nlm > 0.9), ]
linear.set$temp = bikes$temp[linear.set$obs.id]
linear.set$humidity = bikes$humidity[linear.set$obs.id]

min.x1 = min(linear.set$temp)
max.x1 = max(linear.set$temp)

min.x2 = min(linear.set$humidity)
max.x2 = max(linear.set$humidity)

range.x1 = diff(range(linear.set$temp))
range.x2 = diff(range(linear.set$humidity))

ggplot2::ggplot(linear.set, ggplot2::aes(x = temp, y = humidity)) +
  ggplot2::stat_summary_hex(ggplot2::aes(z = fme), fun = mean) +
  ggplot2::scale_fill_gradient2(
    name = "FME",
    low = "#D55E00", mid = "#ECF4F9", high = "#0072B2",
    midpoint = 0,
    breaks = function(x) {pretty(x, n = 5)}
  ) +
  ggplot2::xlim(min.x1 - 0.06 * range.x1, NA) +
  ggplot2::ylim(min.x2 - 0.06 * range.x2, NA) +
  ggplot2::geom_rug(length = ggplot2::unit(0.015, "npc")) +
  ggplot2::xlab("temp") +
  ggplot2::ylab("humidity") +
  ggplot2::theme_bw() +
  ggplot2::annotate("segment", x = (0.5 * min.x1 + 0.5 * max.x1 - 0.5 * 5),
                    xend = (0.5 * min.x1 + 0.5 * max.x1 + 0.5 * 5),
                    y = min.x2 - 0.06 * range.x2,
                    yend = min.x2 - 0.06 * range.x2,
                    colour = 'black', size = 1,
                    arrow = ggplot2::arrow(length = ggplot2::unit(0.2, "cm")),
                    lineend = "round", linejoin = "mitre") +
  ggplot2::annotate("segment", y = (0.5 * min.x2 + 0.5 * max.x2 - 0.5 * -0.1),
                    yend = (0.5 * min.x2 + 0.5 * max.x2 + 0.5 * -0.1),
                    x = min.x1 - 0.06 * range.x1,
                    xend = min.x1 - 0.06 * range.x1,
                    colour = 'black', size = 1,
                    arrow = ggplot2::arrow(length = ggplot2::unit(0.2, "cm")),
                    lineend = "round", linejoin = "mitre") +
  ggplot2::theme(panel.border = ggplot2::element_rect(colour = "black", fill=NA, size=0.7),
                 axis.title = ggplot2::element_text(size = 12),
                 axis.text   = ggplot2::element_text(colour = "black", size = 10),
                 legend.title = ggplot2::element_text(color = "black", size = 12),
                 legend.text = ggplot2::element_text(color = "black", size = 10))

# ggsave(filename = "figures/linear_fme_bivariate.pdf", width = 5, height = 4)

# Figure 9 (trivariate FME with additional decrease in windspeed by 5mph):
effects.trivariate.nlm = fme(
  model = forest,
  data = bikes,
  features = list("temp" = 5, "humidity" = -0.1, "windspeed" = -5),
  ep.method = "envelope",
  compute.nlm = TRUE)

summary(effects.trivariate.nlm)

ptriv.nlm = plot(effects.trivariate.nlm, with.nlm = TRUE)
ptriv.nlm
# ggsave(ptriv.nlm, file = "figures/ptriv_nlm.pdf", width = 10, height = 4)

# Figure 8 (computing categorical FMEs of switching weather status to rain):
effects.categ = fme(
  model = forest,
  data = bikes,
  features = list("weather" = "rain"))

summary(effects.categ)

p.categ = plot(effects.categ)
p.categ
# ggsave(p.categ, filename = "figures/pcateg.pdf", width = 5, height = 4)


# Figure 9 (visualizing tree with subgroups and cAMEs):
subspaces = came(effects = effects.univariate.temp, number.partitions = 2) # searching for exactly 2 subgroups
summary(subspaces)

psubspaces = plot(subspaces)
psubspaces
# ggsave(psubspaces, file = "figures/subspaces_plot.pdf", width = 8, height = 5)

# Compact model summary with AMEs:
ame.results = ame(model = forest, data = bikes)
summary(ame.results)


